Supervised Fitting of Geometric Primitives to 3D Point Clouds

Fitting geometric primitives to 3D point cloud data bridges a gap between low-level digitized 3D data and high-level structural information on the underlying 3D shapes. As such, it enables many downstream applications in 3D data processing. For a long time, RANSAC-based methods have been the gold standard for such primitive fitting problems, but they require careful per-input parameter tuning and thus do not scale well for large datasets with diverse shapes. In this work, we introduce Supervised Primitive Fitting Network (SPFN), an end-to-end neural network that can robustly detect a varying number of primitives at different scales without any user control. The network is supervised using ground truth primitive surfaces and primitive membership for the input points. Instead of directly predicting the primitives, our architecture first predicts per-point properties and then uses a differential model estimation module to compute the primitive type and parameters. We evaluate our approach on a novel benchmark of ANSI 3D mechanical component models and demonstrate a significant improvement over both the state-of-the-art RANSAC-based methods and the direct neural prediction.

==> compile.sh <==
#!/bin/sh

rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex paper
bibtex paper
pdflatex paper
pdflatex paper

case "$OSTYPE" in
  darwin*)  open paper.pdf ;;
  *)        gopen paper.pdf ;;
esac

rm -f *.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
#rm -f *.bbl
rm -f *.blg
rm -f *.brf
rm -f *.log
rm -f *.fls
rm -f *.fdb*


==> figures/plots/plot_area_vs_coverage.py <==
#!/usr/bin/env python

import os, sys
BASE_DIR = os.path.normpath(
        os.path.join(os.path.dirname(os.path.abspath(__file__))))

import numpy as np
import matplotlib.pyplot as plt
plt.rc('font',family='Times New Roman')
fontsize=24
axissize=28
ticksize=28
labelsize=16

from matplotlib.ticker import MaxNLocator
from collections import namedtuple

DATA_FILES = [
        os.path.join(BASE_DIR, 'ransac_with_hr_normal.txt'),
        os.path.join(BASE_DIR, 'ransac_nn_seg_hr_normal.txt'),
        os.path.join(BASE_DIR, 'pointnet2.txt'),
]
n_data_files = len(DATA_FILES)

data = []
means = []
stds = []
for i in range(n_data_files):
    data.append(np.genfromtxt(DATA_FILES[i], delimiter=' '))
    means.append([])
    stds.append([])

bins = ((0.02,0.04), (0.04, 0.08), (0.08, 0.15), (0.15, 0.30), (0.30, 1.00))
n_bins = len(bins)
for i in range(n_data_files):
    for idx, bin_ in enumerate(bins):
        bin_l, bin_r = bin_
        coverages_in_bin = np.array([x[1] for x in data[i] if x[0] >= bin_l and x[0] < bin_r])
        means[i].append(coverages_in_bin.mean())
        stds[i].append(coverages_in_bin.std())

fig, ax = plt.subplots(figsize=(16.5, 5))

index = 2.4*np.arange(n_bins)
bar_width = 0.4

opacity = 0.8
error_config = {'ecolor': '0.3'}

rects1 = ax.bar(index, means[0], bar_width,
                 alpha=opacity, color='C1',
                 label='Eff. RANSAC+J*')

rects2 = ax.bar(index + bar_width, means[1], bar_width,
                 alpha=opacity, color='C2',
                 label='Eff. RANSAC+J*+'+r"$\mathbf{\hat{W}}$")

rects3 = ax.bar(index + 2*bar_width, means[2], bar_width,
                 alpha=opacity, color='C3',
                 label='SPFN')

'''
for b in range(n_bins):
    ax.text(index[b]-0.5*bar_width, means[0][b]+0.01, '{:.2f}'.format(means[0][b]), fontsize=labelsize)
    ax.text(index[b]+0.5*bar_width, means[1][b]+0.01, '{:.2f}'.format(means[1][b]), fontsize=labelsize)
    ax.text(index[b]+1.5*bar_width, means[2][b]+0.01, '{:.2f}'.format(means[2][b]), fontsize=labelsize)
'''

ax.set_xlabel('Area Ratio', fontsize=axissize)
ax.set_ylabel(r"$\{\mathbf{S}_k\}$"+' Coverage'+' ('+r"$\epsilon$"+'=0.01)', fontsize=axissize)
ax.set_ylim([0,1.05])

#ax.set_title('Coverages by Area Ratio (threshold = 0.01)')
ax.set_xticks(index + 1.5*bar_width)
xticklabels = ['{:.0f}%-{:.0f}%'.format(100*b[0], 100*b[1]) for b in bins]
ax.set_xticklabels(xticklabels)
ax.legend(fancybox=True, loc='lower right', fontsize=fontsize, framealpha=1.0)
plt.xticks(fontsize=ticksize)
plt.yticks(fontsize=ticksize)

#fig.tight_layout()
out_file = os.path.join(BASE_DIR, '..', 'area_vs_coverage.png')
plt.savefig(out_file, bbox_inches='tight')
os.system('convert -trim +repage {0} {0}'.format(out_file))
print("Saved '{}'.".format(out_file))



==> sections/fix_w_sqrt.sh <==
sed 's/\\text{diag}\\left(\\mathbf{w}\\right)/\\left(\\text{diag}\\left(\\mathbf{w}\\right)\\right)^\\frac{1}{2}/g' framework_orig.tex > framework.tex

